Breaking the Symmetry in Queues with Delayed Information

Giving customers queue length information about a service system has the potential to influence the decision of a customer to join a queue. Thus, it is imperative for managers of queueing systems to understand how the information that they provide will affect the performance of the system. To this end, we construct and analyze a two-dimensional deterministic fluid model that incorporates customer choice behavior based on delayed queue length information. All of the previous literature assumes that all queues have identical parameters and the underlying dynamical system is symmetric. However, in this paper, we relax this symmetry assumption by allowing the arrival rates, service rates, and the choice model parameters to be different for each queue. Our methodology exploits the method of multiple scales and asymptotic analysis to understand how to break the symmetry. We find that the asymmetry can have a large impact on the underlying dynamics of the queueing system.

==> Code/Breaking_Symmetry_Equilibrium_Figures.m <==
function Phil_Jamol

T = 10;

%%%%% lambda: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_lambda,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 1;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;


eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end


fpat='Paper_Figures';


figure()
% % % % % hold on
% % % % % plot(sol1.x,sol1.y(1,:),'b', 'Linewidth',2)
% % % % % plot(sol1.x,sol1.y(2,:),'r--', 'Linewidth',2)
% % % % % % plot(sol1.x, equilibrium_1, 'c', 'Linewidth',2)
% % % % % % plot(sol1.x, equilibrium_2, 'g--', 'Linewidth',2);
% % % % % plot(sol1.x, eq1, 'c', 'Linewidth',2)
% % % % % plot(sol1.x, eq2, 'g--', 'Linewidth',2);
% % % % % hold off

%title('Queue Length vs. Time     \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')

plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = 1, \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
%legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'epsc');

%%%%% lambda: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde_lambda,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 1;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
%title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = 1, \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
%legend('q_1','q_2','Location','southwest')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% mu: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_mu,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = .1;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = .1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northeast')
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'epsc');

%%%%% mu: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde_mu,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = .1;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = .1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northeast')
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_2'],'epsc');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% theta: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_theta,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 1;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
%title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\theta} = 1, \hat{\lambda} = \hat{\mu}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
%legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_1'],'epsc');

%%%%% theta: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde_theta,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 1;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
%title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\theta} = 1, \hat{\lambda} = \hat{\mu}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_theta_Fig_2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% alpha: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_alpha,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 1;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\alpha} = 1, \hat{\lambda} = \hat{\mu}=\hat{\theta} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','northeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northeast')
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_1'],'epsc');

%%%%% alpha: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde_alpha,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 1;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\alpha} = 1, \hat{\lambda} = \hat{\mu}=\hat{\theta} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','northwest')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northwest')
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_alpha_Fig_2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% all: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 1;
mu_hat = .1;
theta_hat = 1;
alpha_hat = 1;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)))

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)))

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end


%eq3 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*((-lambda)/(2*(lambda*theta + 2*mu)))

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = .1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 1$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northeast')
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_1'],'epsc');

%%%%% all: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 1;
mu_hat = .1;
theta_hat = 1;
alpha_hat = 1;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
%title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = .1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 1$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_all_Fig_2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% sym: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_sym,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = 0;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_1'],'epsc');

%%%%% sym: delta > delta_cr
lags = .4;
tspan = [0 T];
sol1 = dde23(@dde_sym,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = 0;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = 1, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','northwest')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northwest')
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Equilibrium_sym_Fig_2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%--Subfunctions---------------------

function dydt = dde_lambda(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 1;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];

function dydt = dde_mu(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = .1;
theta_hat = 0;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];

function dydt = dde_theta(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 1;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];

function dydt = dde_alpha(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 1;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];


function dydt = dde_sym(t,y,Z)
epsilon = 0;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];


function dydt = dde(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 1;

lambda_hat = 1;
mu_hat = .1;
theta_hat = 1;
alpha_hat = 1;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];


function s = history(t)
s = [4.99,5.01];




==> Code/Equilibrium_Breaking_Symmetry_lambda_and_mu_error.m <==
function Phil_Jamol

T = 10;

%%%%% lambda: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_lambda,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 3.5;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;


eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end


fpat='Paper_Figures';


figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = 1, \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
%legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','southeast')
% saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'jpg');
% saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'pdf');
% saveas(gcf,[fpat,filesep,'Equilibrium_lambda_Fig_1'],'epsc');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% mu: delta < delta_cr
lags = .25;
tspan = [0 T];
sol1 = dde23(@dde_mu,lags,@history,tspan,ddeset('MaxStep',.01));

epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = .5;
theta_hat = 0;
alpha_hat = 0;

equilibrium_1 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta + 4*mu)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda*(lambda*theta + 4*mu))/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((-lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(lambda/(2*(lambda*theta + 2*mu)));

equilibrium_2 = lambda/(2*mu) + epsilon*lambda_hat*((lambda*theta)/(4*mu*(lambda*theta + 2*mu))) + epsilon*mu_hat*((-lambda^2*theta)/(4*mu^2*(lambda*theta + 2*mu))) + epsilon*theta_hat*((lambda^2)/(4*mu*(lambda*theta + 2*mu))) + epsilon*alpha_hat*(-lambda/(2*(lambda*theta + 2*mu)));

eq1 = zeros(length(sol1.x),1);
eq2 = zeros(length(sol1.x),1);

for i=1:length(sol1.x)
    eq1(i) = equilibrium_1;
    eq2(i) = equilibrium_2;
end

fpat='Paper_Figures';

figure()
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--', sol1.x, eq1, 'c', sol1.x, eq2, 'g--', 'Linewidth',2);
% title('Queue Length vs. Time  \Delta = .25, \lambda = 10, \mu = 1, \theta = 1, \alpha = 0')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = .1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
% legend('q_1','q_2','Location','southeast')
legend('q_1','q_2', 'equilibrium_1', 'equilibrium_2','Location','northeast')
% saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'jpg');
% saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'pdf');
% saveas(gcf,[fpat,filesep,'Equilibrium_mu_Fig_1'],'epsc');



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%--Subfunctions---------------------

function dydt = dde_lambda(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 3.5;
mu_hat = 0;
theta_hat = 0;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];

function dydt = dde_mu(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 0;

lambda_hat = 0;
mu_hat = .5;
theta_hat = 0;
alpha_hat = 0;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];


function s = history(t)
s = [4.99,5.01];




==> Code/Phil_Jamol.m <==
function Phil_Jamol
tic
lags = .3598; 
tspan = [0 1000];
sol1 = dde23(@dde,lags,@history,tspan,ddeset('MaxStep',.01));
toc
lam=10;
elam = .1;
N=2;
mu=1;
Omega_Cr = (sqrt(10^2/N^2 - mu^2))
Delta_Cr = N*acos(-N/lam)/(sqrt(lam^2 - N^2*mu^2))
Delta_1 = elam*(1+Delta_Cr*(1^2 + Omega_Cr^2))/(2*10*Omega_Cr^2);
Delta_Mod_Lam = Delta_Cr - elam*(1+Delta_Cr*(1^2 + Omega_Cr^2))/(2*10*Omega_Cr^2)

%x = 10*2/(2+1)
% plot(sol1.x,sol1.y(1,:));
sol1.y(1,100)
% hold on;
fpat='Paper_Figures';
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--','Linewidth',2);
title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Example_Test'],'jpg');

%--Subfunctions---------------------
function dydt = dde(t,y,Z)
lam=10;
elam = .1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
N=2;
%Delta_Cr = 2*acos(-2/lam/theta1)/(sqrt(lam^2*theta1^2 - N^2))
dydt = [(lam + elam)*r1*exp(-theta1*Z(1))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
function s = history(t)
s = [4.99,5.01];

==> Code/Phil_Jamol_Example.m <==
function Phil_Jamol

T = 15;

%%%%% lambda: delta < delta_mod
lags = .3596 - .05; % delta_mod_lambda = .3596
tspan = [0 T];
sol1 = dde23(@dde,lags,@history,tspan,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol1.x,sol1.y(1,:),'b',sol1.x,sol1.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = 1, \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Fig_1'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_1'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_1'],'epsc');

%%%%% mu: delta < delta_mod
lags2 = .3646 - .05; % delta_mod_mu = .3646
tspan2 = [0 T];
sol2 = dde23(@dde2,lags2,@history,tspan2,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol2.x,sol2.y(1,:),'b',sol2.x,sol2.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = 1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','northeast')
saveas(gcf,[fpat,filesep,'Fig_2'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_2'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_2'],'epsc');

%%%%% theta: delta < delta_mod
lags3 = .3408 - .05; % delta_mod_theta = .3408
tspan3 = [0 T];
sol3 = dde23(@dde3,lags3,@history,tspan3,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol3.x,sol3.y(1,:),'b',sol3.x,sol3.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\theta} = 1, \hat{\lambda} = \hat{\mu}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Fig_3'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_3'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_3'],'epsc');

%%%%% alpha: delta < delta_mod
lags4 = .3617 - .05; % Not totally sure what to do, using values close to delta_cr
tspan4 = [0 T];
sol4 = dde23(@dde4,lags4,@history,tspan4,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol4.x,sol4.y(1,:),'b',sol4.x,sol4.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\alpha} = 1, \hat{\lambda} = \hat{\mu}=\hat{\theta} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Fig_4'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_4'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_4'],'epsc');

%%%%% lambda: delta > delta_mod but still less than delta_cr = .3617
lags5 = .3596 + .05; % delta_mod_lambda = .3596
tspan5 = [0 T];
sol5 = dde23(@dde,lags5,@history,tspan5,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol5.x,sol5.y(1,:),'b',sol5.x,sol5.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = 1, \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Fig_5'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_5'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_5'],'epsc');

%%%%% mu: delta > delta_mod
lags6 = .3646 + .05; % delta_mod_mu = .3646
tspan6 = [0 T];
sol6 = dde23(@dde2,lags6,@history,tspan6,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol6.x,sol6.y(1,:),'b',sol6.x,sol6.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\mu} = 1, \hat{\lambda} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','northwest')
saveas(gcf,[fpat,filesep,'Fig_6'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_6'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_6'],'epsc');

%%%%% theta: delta > delta_mod but still less than delta_cr = .3617
lags7 = .3408 + .05; % delta_mod_theta = .3408
tspan7 = [0 T];
sol7 = dde23(@dde3,lags7,@history,tspan7,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol7.x,sol7.y(1,:),'b',sol7.x,sol7.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\theta} = 1, \hat{\lambda} = \hat{\mu}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Fig_7'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_7'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_7'],'epsc');

%%%%% alpha: delta > delta_mod
lags8 = .3617 + .05; % Not totally sure what to do, using values close to delta_cr
tspan8 = [0 T];
sol8 = dde23(@dde4,lags8,@history,tspan8,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol8.x,sol8.y(1,:),'b',sol8.x,sol8.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\alpha} = 1, \hat{\lambda} = \hat{\mu}=\hat{\theta} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Fig_8'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_8'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_8'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% % % %%%%% lambda: delta < delta_mod (negated epsilon)
% % % lagsm = .3617; % delta_mod_lambda_m = .3638
% % % tspanm = [0 70];
% % % sol1m = dde23(@ddem,lagsm,@history,tspanm,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol1m.x,sol1m.y(1,:),'b',sol1m.x,sol1m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_9'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_9'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_9'],'epsc');
% % % 
% % % %%%%% mu: delta < delta_mod (negated epsilon)
% % % lags2m = .3489; % delta_mod_mu_m = .3589
% % % tspan2m = [0 40];
% % % sol2m = dde23(@dde2m,lags2m,@history,tspan2m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol2m.x,sol2m.y(1,:),'b',sol2m.x,sol2m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_10'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_10'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_10'],'epsc');
% % % 
% % % %%%%% theta: delta < delta_mod (negated epsilon)
% % % lags3m = .3617; % delta_mod_theta_m = .3827
% % % tspan3m = [0 40];
% % % sol3m = dde23(@dde3m,lags3m,@history,tspan3m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol3m.x,sol3m.y(1,:),'b',sol3m.x,sol3m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_11'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_11'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_11'],'epsc');
% % % 
% % % %%%%% alpha: delta < delta_mod (negated epsilon)
% % % lags4m = .3517; % Not totally sure what to do, using values close to delta_cr
% % % tspan4m = [0 40];
% % % sol4m = dde23(@dde4m,lags4m,@history,tspan4m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol4m.x,sol4m.y(1,:),'b',sol4m.x,sol4m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_12'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_12'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_12'],'epsc');
% % % 
% % % %%%%% lambda: delta > delta_mod (negated epsilon)
% % % lags5m = .3738; % delta_mod_lambda_m = .3638
% % % tspan5m = [0 40];
% % % sol5m = dde23(@ddem,lags5m,@history,tspan5m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol5m.x,sol5m.y(1,:),'b',sol5m.x,sol5m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_13'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_13'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_13'],'epsc');
% % % 
% % % %%%%% mu: delta > delta_mod (negated epsilon)
% % % lags6m = .3610; % delta_mod_mu_m = .3589 but still less than delta_cr = .3617
% % % tspan6m = [0 70];
% % % sol6m = dde23(@dde2m,lags6m,@history,tspan6m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol6m.x,sol6m.y(1,:),'b',sol6m.x,sol6m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_14'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_14'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_14'],'epsc');
% % % 
% % % %%%%% theta: delta > delta_mod (negated epsilon)
% % % lags7m = .3927; % delta_mod_theta_m = .3827
% % % tspan7m = [0 40];
% % % sol7m = dde23(@dde3m,lags7m,@history,tspan7m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol7m.x,sol7m.y(1,:),'b',sol7m.x,sol7m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_15'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_15'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_15'],'epsc');
% % % 
% % % %%%%% alpha: delta > delta_mod (negated epsilon)
% % % lags8m = .3717; % Not totally sure what to do, using values close to delta_cr
% % % tspan8m = [0 40];
% % % sol8m = dde23(@dde4m,lags8m,@history,tspan8m,ddeset('MaxStep',.01));
% % % 
% % % fpat='Paper_Figures';
% % % plot(sol8m.x,sol8m.y(1,:),'b',sol8m.x,sol8m.y(2,:),'r--','Linewidth',2);
% % % title('Queue Length vs. Time  \Delta = &lags, \mu = 1')
% % % xlabel('Time')
% % % ylabel('Queue Length')
% % % legend('q_1','q_2','Location','southeast')
% % % saveas(gcf,[fpat,filesep,'Fig_16'],'jpg');
% % % saveas(gcf,[fpat,filesep,'Fig_16'],'pdf');
% % % saveas(gcf,[fpat,filesep,'Fig_16'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% symmetric case (delta > delta_cr)
lags_sym1 = .3617 + .05;
tspan_sym1 = [0 T];
sol_sym1 = dde23(@dde_sym,lags_sym1,@history,tspan_sym1,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol_sym1.x,sol_sym1.y(1,:),'b',sol_sym1.x,sol_sym1.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = .37, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Fig_sym1'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_sym1'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_sym1'],'epsc');


%%%%% symmetric case (delta < delta_cr)
lags_sym2 = .3617 - .05;
tspan_sym2 = [0 T];
sol_sym2 = dde23(@dde_sym,lags_sym2,@history,tspan_sym2,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol_sym2.x,sol_sym2.y(1,:),'b',sol_sym2.x,sol_sym2.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = .35, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 0$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Fig_sym2'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_sym2'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_sym2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%% general case (delta > delta_mod)
lags_sym1 = .3416 + .05; % delta_mod = .3416
tspan_sym1 = [0 T];
sol_sym1 = dde23(@dde_general,lags_sym1,@history,tspan_sym1,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol_sym1.x,sol_sym1.y(1,:),'b',sol_sym1.x,sol_sym1.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = .37, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 1$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southwest')
saveas(gcf,[fpat,filesep,'Fig_general1'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_general1'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_general1'],'epsc');


%%%%% general case (delta < delta_mod)
lags_sym2 = .3416 - .05; % delta_mod = .3416
tspan_sym2 = [0 T];
sol_sym2 = dde23(@dde_general,lags_sym2,@history,tspan_sym2,ddeset('MaxStep',.01));

fpat='Paper_Figures';
plot(sol_sym2.x,sol_sym2.y(1,:),'b',sol_sym2.x,sol_sym2.y(2,:),'r--','Linewidth',2);
%title('Queue Length vs. Time  \Delta = .35, \mu = 1')
title('Queue Length vs. Time \hspace{5mm} $\hat{\lambda} = \hat{\mu} = \hat{\theta}=\hat{\alpha} = 1$', 'Interpreter','latex')
xlabel('Time')
ylabel('Queue Length')
legend('q_1','q_2','Location','southeast')
saveas(gcf,[fpat,filesep,'Fig_general2'],'jpg');
saveas(gcf,[fpat,filesep,'Fig_general2'],'pdf');
saveas(gcf,[fpat,filesep,'Fig_general2'],'epsc');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%--Subfunctions---------------------
function dydt = dde(t,y,Z)
lam=10;
elam = .1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam + elam)*r1*exp(-theta1*Z(1))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde2(t,y,Z)
lam=10;
emu = .1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-theta1*Z(1))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-(mu+ emu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde3(t,y,Z)
lam=10;
etheta = .1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-(theta1 + etheta)*Z(1))/(r1*exp(-(theta1 + etheta)*Z(1))+r2*exp(-theta2*Z(2)))-(mu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-(theta1 + etheta)*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde4(t,y,Z)
lam=10;
ealpha = .1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-(theta1)*Z(1) + ealpha)/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-(mu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-mu*y(2)];

function dydt = ddem(t,y,Z)
lam=10;
elam = -.1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam + elam)*r1*exp(-theta1*Z(1))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde2m(t,y,Z)
lam=10;
emu = -.1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-theta1*Z(1))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-(mu+ emu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-theta1*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde3m(t,y,Z)
lam=10;
etheta = -.1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-(theta1 + etheta)*Z(1))/(r1*exp(-(theta1 + etheta)*Z(1))+r2*exp(-theta2*Z(2)))-(mu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-(theta1 + etheta)*Z(1))+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde4m(t,y,Z)
lam=10;
ealpha = -.1;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-(theta1)*Z(1) + ealpha)/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-(mu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-mu*y(2)];
    
function dydt = dde_sym(t,y,Z)
lam=10;
ealpha = 0;
mu=1;
theta1=1;
theta2=1;
r1=1;
r2=1;
dydt = [(lam )*r1*exp(-(theta1)*Z(1) + ealpha)/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-(mu)*y(1),
        lam*r2*exp(-theta2*Z(2))/(r1*exp(-(theta1)*Z(1) + ealpha)+r2*exp(-theta2*Z(2)))-mu*y(2)];


function dydt = dde_general(t,y,Z)
epsilon = .1;

lambda=10;
mu = 1;
theta = 1;
alpha = 1;

lambda_hat = 1;
mu_hat = 1;
theta_hat = 1;
alpha_hat = 1;

dydt = [(lambda + epsilon*lambda_hat)*exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))/(exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat)) + exp(-theta*Z(2) + alpha)) - (mu + epsilon*mu_hat)*y(1),
    lambda*exp(-theta*Z(2) + alpha)/(exp(-theta*Z(2) + alpha) + exp(-(theta + epsilon*theta_hat)*Z(1) + (alpha + epsilon*alpha_hat))) - mu*y(2)];


    
function s = history(t)
s = [4.99,5.01];
